TunnelScatter: Low Power Communication for Sensor Tags using Tunnel Diodes

Due to extremely low power consumption, backscatter has become the transmission mechanism of choice for battery-free devices that operate on harvested energy. However, a limitation of recent backscatter systems is that the communication range scales with the strength of the ambient carrier signal(ACS). This means that to achieve a long range, a backscatter tag needs to reflect a strong ACS, which in practice means that it needs to be close to an ACS emitter. We present TunnelScatter, a mechanism that overcomes this limitation. TunnelScatter uses a tunnel diode-based radio frequency oscillator to enable transmissions when there is no ACS, and the same oscillator as a reflection amplifier to support backscatter transmissions when the ACS is weak. Our results show that even without an ACS, TunnelScatter is able to transmit through several walls covering a distance of 18 meter while consuming a peak biasing power of 57 microwatts. Based on TunnelScatter, we design battery-free sensor tags, called TunnelTags, that can sense physical phenomena and transmit them using the TunnelScatter mechanism.

==> images/adc-power.py <==
import numpy as np
from matplotlib import pyplot as plt
import csv
from scipy.integrate import simps

adc12_200hz = np.array(['logicdata/csv-files/adc8_200hz.csv'])
adc12_500hz = np.array(['logicdata/csv-files/adc8_500hz.csv'])
adc12_1khz = np.array(['logicdata/csv-files/adc12_1khz.csv'])

# Supply voltage to MCU [V]
vcc = 2.2

# time [s]
time = []

# voltages
adc12_200hz_v1 = []
adc12_200hz_v2 = []

adc12_500hz_v1 = []
adc12_500hz_v2 = []

adc12_1khz_v1 = []
adc12_1khz_v2 = []

# Extract data from files and compute power
with open(adc12_200hz, 'rb') as f:
    reader = csv.reader(f)
    reader.next()
    for row in reader:
        time.append(float(row[0]))
        adc12_200hz_v1.append(1000*vcc*float(row[1]))
        adc12_200hz_v2.append(1000*vcc*float(row[2]))

    adc12_200hz_v = [x1 - x2 for (x1, x2) in zip(adc12_200hz_v2, adc12_200hz_v1)]

with open(adc12_500hz, 'rb') as f:
    reader = csv.reader(f)
    reader.next()
    for row in reader:
        adc12_500hz_v1.append(1000*vcc*float(row[1]))
        adc12_500hz_v2.append(1000*vcc*float(row[2]))

    adc12_500hz_v = [x1 - x2 for (x1, x2) in zip(adc12_500hz_v2, adc12_500hz_v1)]

with open(adc12_1khz, 'rb') as f:
    reader = csv.reader(f)
    reader.next()
    for row in reader:
        adc12_1khz_v1.append(1000*vcc*float(row[1]))
        adc12_1khz_v2.append(1000*vcc*float(row[2]))

    adc12_1khz_v = [x1 - x2 for (x1, x2) in zip(adc12_1khz_v2, adc12_1khz_v1)]

# Compute RMS
rms_200hz = np.sqrt(sum([x**2 for x in adc12_200hz_v])/float(len(time)))
rms_500hz = np.sqrt(sum([x**2 for x in adc12_500hz_v])/float(len(time)))
rms_1khz = np.sqrt(sum([x**2 for x in adc12_1khz_v])/float(len(time)))

############################## Result ##################################
# VCC = 2.2 V 

# Average Power in LPM3 when timer is running but not triggering ADC
# Power_LPM3 = 96.4 microwatts 
# Power_LPM1 = 136.4 (1 kHz sampling requires different clock)

# Average Power in Constant Active Mode
# ADC 200 Hz: 385 microwatts 
# ADC 500 Hz: 558.8 microwatts
# ADC 1 kHz: 780 microwatts

# Average Power (RMS) 
# Power_200Hz = 331.5 microwatts
# Power_500Hz = 540.2 microwatts (ACLK)
# Power_1kHz = 687.1 microwatts 
 

